A Challenge Set Approach to Evaluating Machine Translation

Neural machine translation represents an exciting leap forward in translation quality. But what longstanding weaknesses does it resolve, and which remain? We address these questions with a challenge set approach to translation evaluation and error analysis. A challenge set consists of a small set of sentences, each hand-designed to probe a system's capacity to bridge a particular structural divergence between languages. To exemplify this approach, we present an English-French challenge set, and use it to analyze phrase-based and neural systems. The resulting analysis provides not only a more fine-grained picture of the strengths of neural systems, but also insight into which linguistic phenomena remain out of reach.

==> anc/Challenge_set-v2hA.json <==
{"category_minor": "S-V agreement, across distractors", "reference": "Les appels r\u00e9p\u00e9t\u00e9s de sa m\u00e8re [auraient] d\u00fb nous alerter.", "category_major": "Morpho-Syntactic", "question": "Is subject-verb agrement correct? (Possible interference from distractors between the subject's head and the verb).", "source": "The repeated calls from his mother [should] have alerted us.", "systems": [{"output": "Les appels r\u00e9p\u00e9t\u00e9s de sa m\u00e8re auraient d\u00fb nous alerter.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les appels r\u00e9p\u00e9t\u00e9s de sa m\u00e8re aurait d\u00fb nous a alert\u00e9s.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Les appels r\u00e9p\u00e9t\u00e9s de sa m\u00e8re aurait d\u00fb nous a alert\u00e9s.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Les appels r\u00e9p\u00e9t\u00e9s de sa m\u00e8re devraient nous avoir alert\u00e9s.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S1a"}
{"category_minor": "S-V agreement, across distractors", "reference": "Le bruit soudain dans les chambres sup\u00e9rieures [aurait] d\u00fb nous alerter.", "category_major": "Morpho-Syntactic", "question": "Is subject-verb agrement correct? (Possible interference from distractors between the subject's head and the verb).", "source": "The sudden noise in the upper rooms [should] have alerted us.", "systems": [{"output": "Le bruit soudain dans les chambres sup\u00e9rieures devrait nous avoir alert\u00e9.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Le bruit soudain dans les chambres sup\u00e9rieures auraient d\u00fb nous a alert\u00e9s.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Le bruit soudain dans les chambres sup\u00e9rieures auraient d\u00fb nous a alert\u00e9s.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Le bruit soudain dans les chambres sup\u00e9rieures devrait nous avoir alert\u00e9.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S1b"}
{"category_minor": "S-V agreement, across distractors", "reference": "Leurs \u00e9checs r\u00e9p\u00e9t\u00e9s \u00e0 signaler le probl\u00e8me [auraient] d\u00fb nous alerter.", "category_major": "Morpho-Syntactic", "question": "Is subject-verb agrement correct? (Possible interference from distractors between the subject's head and the verb).", "source": "Their repeated failures to report the problem [should] have alerted us.", "systems": [{"output": "Leur \u00e9chec r\u00e9p\u00e9t\u00e9 \u00e0 signaler le probl\u00e8me aurait d\u00fb nous alerter.", "name": "GNMT", "scores": ["Yes", "Yes", "No"]}, {"output": "Leurs \u00e9checs r\u00e9p\u00e9t\u00e9s de signaler le probl\u00e8me aurait d\u00fb nous a alert\u00e9s.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Leurs \u00e9checs r\u00e9p\u00e9t\u00e9s \u00e0 signaler le probl\u00e8me aurait d\u00fb nous a alert\u00e9s.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Leurs \u00e9checs r\u00e9p\u00e9t\u00e9s pour signaler le probl\u00e8me devraient nous avoir alert\u00e9s.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S1c"}
{"category_minor": "S-V agreement, through control verbs", "reference": "Elle a demand\u00e9 \u00e0 son fr\u00e8re de ne pas se montrer [arrogant].", "category_major": "Morpho-Syntactic", "question": "Does the flagged adjective agree correctly with its subject? (Subject-control versus object-control verbs).", "source": "She asked her brother not to be [arrogant].", "systems": [{"output": "Elle a demand\u00e9 \u00e0 son fr\u00e8re de ne pas \u00eatre arrogant.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle a demand\u00e9 \u00e0 son fr\u00e8re de ne pas \u00eatre arrogant.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle a demand\u00e9 \u00e0 son fr\u00e8re de ne pas \u00eatre arrogants.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Elle a demand\u00e9 \u00e0 son fr\u00e8re de ne pas \u00eatre arrogant.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S2a"}
{"category_minor": "S-V agreement, through control verbs", "reference": "Elle a promis \u00e0 son fr\u00e8re de ne pas \u00eatre [arrogante].", "category_major": "Morpho-Syntactic", "question": "Does the flagged adjective agree correctly with its subject? (Subject-control versus object-control verbs).", "source": "She promised her brother not to be [arrogant].", "systems": [{"output": "Elle a promis \u00e0 son fr\u00e8re de ne pas \u00eatre arrogant.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Elle a promis son fr\u00e8re \u00e0 ne pas \u00eatre arrogant.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Elle a promis son fr\u00e8re de ne pas \u00eatre arrogants.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Elle a promis \u00e0 son fr\u00e8re de ne pas \u00eatre arrogant.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S2b"}
{"category_minor": "S-V agreement, through control verbs", "reference": "Elle a promis \u00e0 son m\u00e9decin de demeurer [active] apr\u00e8s s'\u00eatre retir\u00e9e.", "category_major": "Morpho-Syntactic", "question": "Does the flagged adjective agree correctly with its subject? (Subject-control versus object-control verbs).", "source": "She promised her doctor to remain [active] after retiring.", "systems": [{"output": "Elle a promis \u00e0 son m\u00e9decin de rester actif apr\u00e8s sa retraite.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Elle a promis son m\u00e9decin pour demeurer actif apr\u00e8s sa retraite.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Elle a promis son m\u00e9decin de demeurer active apr\u00e8s sa retraite.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle a promis \u00e0 son m\u00e9decin de rester actif apr\u00e8s sa retraite.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S2c"}
{"category_minor": "S-V agreement, through control verbs", "reference": "Ma m\u00e8re a promis \u00e0 mon p\u00e8re d'\u00eatre plus [prudente] sur la route.", "category_major": "Morpho-Syntactic", "question": "Does the flagged adjective agree correctly with its subject? (Subject-control versus object-control verbs).", "source": "My mother promised my father to be more [prudent] on the road.", "systems": [{"output": "Ma m\u00e8re a promis \u00e0 mon p\u00e8re d'\u00eatre plus prudent sur la route.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Ma m\u00e8re, mon p\u00e8re a promis d'\u00eatre plus prudent sur la route.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Ma m\u00e8re, mon p\u00e8re a promis d'\u00eatre plus prudent sur la route.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Ma m\u00e8re a promis \u00e0 mon p\u00e8re d'\u00eatre plus prudent sur la route.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S2d"}
{"category_minor": "S-V agreement, coordinated targets", "reference": "La femme \u00e9tait tr\u00e8s [grande] et extr\u00eamement [forte].", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjective agree correctly with their subject? (Agreement distribution over coordinated predicates)", "source": "The woman was very [tall] and extremely [strong].", "systems": [{"output": "La femme \u00e9tait tr\u00e8s grande et extr\u00eamement forte.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La femme \u00e9tait tr\u00e8s gentil et extr\u00eamement forte.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "La femme \u00e9tait tr\u00e8s gentil et tr\u00e8s fort.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "La femme \u00e9tait tr\u00e8s haute et extr\u00eamement forte.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S3a"}
{"category_minor": "S-V agreement, coordinated targets", "reference": "Leurs politiciens \u00e9taient plus [ignorants] que [stupides].", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjective agree correctly with their subject? (Agreement distribution over coordinated predicates)", "source": "Their politicians were more [ignorant] than [stupid].", "systems": [{"output": "Leurs politiciens \u00e9taient plus ignorants que stupides.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les politiciens \u00e9taient plus ignorants que stupide.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Les politiciens \u00e9taient plus ignorants que stupide.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Leurs politiciens \u00e9taient plus ignorants que stupides.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S3b"}
{"category_minor": "S-V agreement, coordinated targets", "reference": "Nous [avons] lanc\u00e9 une insulte et nous [sommes] partis brusquement.", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjective agree correctly with their subject? (Agreement distribution over coordinated predicates)", "source": "We [shouted] an insult and [left] abruptly.", "systems": [{"output": "Nous avons cri\u00e9 une insulte et nous sommes partis brusquement.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nous avons cri\u00e9 une insulte et a quitt\u00e9 abruptement.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Nous avons cri\u00e9 une insulte et a laiss\u00e9 brutalement.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Nous avons cri\u00e9 une insulte et nous avons laiss\u00e9 brusquement.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S3c"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Le chat et le chien [devraient] \u00eatre [surveill\u00e9s].", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjective agree correctly with their subject? (Masculine singular ET masculine singular yields masculine plural).", "source": "The cat and the dog [should] be [watched].", "systems": [{"output": "Le chat et le chien doivent \u00eatre surveill\u00e9s.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Le chat et le chien doit \u00eatre regard\u00e9e.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Le chat et le chien doit \u00eatre regard\u00e9e.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Le chat et le chien doivent \u00eatre regard\u00e9s.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4a1"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Mon p\u00e8re et mon fr\u00e8re [seront] [heureux] demain.", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjective agree correctly with their subject? (Masculine singular ET masculine singular yields masculine plural).", "source": "My father and my brother [will] be [happy] tomorrow.", "systems": [{"output": "Mon p\u00e8re et mon fr\u00e8re seront heureux demain.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Mon p\u00e8re et mon fr\u00e8re sera heureux de demain.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Mon p\u00e8re et mon fr\u00e8re se fera un plaisir de demain.", "name": "PBMT2", "scores": ["No", "No", "Not applicable"]}, {"output": "Mon p\u00e8re et mon fr\u00e8re seront heureux demain.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4a2 "}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Mon livre et mon crayon [pourraient] \u00eatre [vol\u00e9s].", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjective agree correctly with their subject? (Masculine singular ET masculine singular yields masculine plural).", "source": "My book and my pencil [could] be [stolen].", "systems": [{"output": "Mon livre et mon crayon pourraient \u00eatre vol\u00e9s.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Mon livre et mon crayon pourrait \u00eatre vol\u00e9.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Mon livre et mon crayon pourrait \u00eatre vol\u00e9.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Mon livre et mon crayon pourraient \u00eatre vol\u00e9s.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4a3"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "La vache et la poule [doivent] \u00eatre [nourries].", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Feminine singular ET feminine singular yields feminine plural).", "source": "The cow and the hen [must] be [fed].", "systems": [{"output": "La vache et la poule doivent \u00eatre nourries.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La vache et de la poule doivent \u00eatre nourris.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "La vache et de la poule doivent \u00eatre nourris.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "La vache et la poule doivent \u00eatre aliment\u00e9es.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4b1"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Ma m\u00e8re et ma s\u0153ur [seront heureuses] demain.", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Feminine singular ET feminine singular yields feminine plural).", "source": "My mother and my sister [will be happy] tomorrow.", "systems": [{"output": "Ma m\u00e8re et ma s\u0153ur seront heureuses demain.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Ma m\u00e8re et ma s\u0153ur sera heureux de demain.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Ma m\u00e8re et ma soeur se fera un plaisir de demain.", "name": "PBMT2", "scores": ["No", "No", "Not applicable"]}, {"output": "Ma m\u00e8re et ma s\u0153ur seront heureuses demain.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4b2"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Mes chaussures et mes chaussettes [seront] [retrouv\u00e9es].", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Feminine singular ET feminine singular yields feminine plural).", "source": "My shoes and my socks [will] be [found].", "systems": [{"output": "Mes chaussures et mes chaussettes seront trouv\u00e9es.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Mes chaussures et mes chaussettes sera trouv\u00e9.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Mes chaussures et mes chaussettes sera trouv\u00e9.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Mes chaussures et mes chaussettes seront trouv\u00e9es.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4b3"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Le chien et la vache [sont] [nerveux].", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Masculine singular ET feminine singular yields masculine plural.)", "source": "The dog and the cow [are] [nervous].", "systems": [{"output": "Le chien et la vache sont nerveux.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Le chien et la vache sont nerveux.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Le chien et la vache sont nerveux.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Le chien et la vache sont nerveux.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4c1"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Mon p\u00e8re et ma m\u00e8re [seront] [heureux] demain.", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Masculine singular ET feminine singular yields masculine plural.)", "source": "My father and my mother will be happy tomorrow.", "systems": [{"output": "Mon p\u00e8re et ma m\u00e8re seront heureux demain.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Mon p\u00e8re et ma m\u00e8re se fera un plaisir de demain.", "name": "PBMT1", "scores": ["No", "No", "Not applicable"]}, {"output": "Mon p\u00e8re et ma m\u00e8re se fera un plaisir de demain.", "name": "PBMT2", "scores": ["No", "No", "Not applicable"]}, {"output": "Mon p\u00e8re et ma m\u00e8re seront heureux demain.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4c2"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Mon r\u00e9frig\u00e9rateur et ma table de cuisine [ont] \u00e9t\u00e9 [vol\u00e9s].", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Masculine singular ET feminine singular yields masculine plural.)", "source": "My refrigerator and my kitchen table [were] [stolen].", "systems": [{"output": "Mon r\u00e9frig\u00e9rateur et ma table de cuisine ont \u00e9t\u00e9 vol\u00e9s.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Mon r\u00e9frig\u00e9rateur et ma table de cuisine ont \u00e9t\u00e9 vol\u00e9s.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Mon r\u00e9frig\u00e9rateur et ma table de cuisine ont \u00e9t\u00e9 vol\u00e9s.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Mon r\u00e9frig\u00e9rateur et ma table de cuisine ont \u00e9t\u00e9 vol\u00e9s.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4c3"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Paul et moi [pourrions] facilement \u00eatre [convaincus] de se joindre \u00e0 vous.", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Smallest coordinated grammatical person wins.)", "source": "Paul and I [could] easily be [convinced] to join you.", "systems": [{"output": "Paul et moi pourrait facilement \u00eatre convaincu de vous rejoindre.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Paul et je pourrais facilement \u00eatre persuad\u00e9e de se joindre \u00e0 vous.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Paul et je pourrais facilement \u00eatre convaincus de se joindre \u00e0 vous.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Paul et moi avons facilement pu \u00eatre convaincus de vous rejoindre.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4d1"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Vous et lui [pourriez] \u00eatre [surpris] par ses d\u00e9couvertes.", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Smallest coordinated grammatical person wins.)", "source": "You and he [could] be [surprised] by her findings.", "systems": [{"output": "Vous et lui pourrait \u00eatre surpris par ses d\u00e9couvertes.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Vous et qu'il pouvait \u00eatre surpris par ses conclusions.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Vous et qu'il pouvait \u00eatre surpris par ses conclusions.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Vous et lui pourriez \u00eatre surpris par ses conclusions.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S4d2"}
{"category_minor": "S-V agreement, feature calculus on coordinated source", "reference": "Nous et eux [sommes] sur des trajectoires diff\u00e9rentes.", "category_major": "Morpho-Syntactic", "question": "Do the marked verbs/adjectives agree correctly with their subject? (Smallest coordinated grammatical person wins.)", "source": "We and they [are] on different courses.", "systems": [{"output": "Nous et ils sont sur des parcours diff\u00e9rents.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Nous et ils sont en cours de diff\u00e9rents.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Nous et ils sont en cours diff\u00e9rents.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Nous et nous sommes sur des parcours diff\u00e9rents.", "name": "NMT", "scores": ["No", "No", "Yes"]}], "id": "S4d3"}
{"category_minor": "S-V agreement, past participles", "reference": "La femme qui a [vu] une souris dans le couloir est charmante.", "category_major": "Morpho-Syntactic", "question": "Are the agreement marks of the flagged participles the correct ones? (Past participle placed after auxiliary AVOIR agrees with verb object iff object precedes auxiliary. Otherwise participle is in masculine singular form).", "source": "The woman who [saw] a mouse in the corridor is charming.", "systems": [{"output": "La femme qui a vu une souris dans le couloir est charmante.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La femme qui a vu une souris dans le couloir est charmante.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La femme qui a vu une souris dans le couloir est charmante.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La femme qui a vu une souris dans le couloir est charmante.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S5a"}
{"category_minor": "S-V agreement, past participles", "reference": "La femme que votre fr\u00e8re a [vue] dans le couloir est charmante.", "category_major": "Morpho-Syntactic", "question": "Are the agreement marks of the flagged participles the correct ones? (Past participle placed after auxiliary AVOIR agrees with verb object iff object precedes auxiliary. Otherwise participle is in masculine singular form).", "source": "The woman that your brother [saw] in the corridor is charming.", "systems": [{"output": "La femme que votre fr\u00e8re a vue dans le couloir est charmante.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La femme que ton fr\u00e8re a vu dans le couloir est charmante.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "La femme que ton fr\u00e8re a vu dans le couloir est charmante.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "La femme que votre fr\u00e8re a vu dans le corridor est charmante.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S5b"}
{"category_minor": "S-V agreement, past participles", "reference": "La maison que John a [visit\u00e9e] tombe en ruines.", "category_major": "Morpho-Syntactic", "question": "Are the agreement marks of the flagged participles the correct ones? (Past participle placed after auxiliary AVOIR agrees with verb object iff object precedes auxiliary. Otherwise participle is in masculine singular form).", "source": "The house that John has [visited] is crumbling.", "systems": [{"output": "La maison que John a visit\u00e9 est en ruine.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "La maison que John a visit\u00e9 est en train de s'\u00e9crouler.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "La maison que John a visit\u00e9 s'effritent.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "La maison que John a visit\u00e9e est en train de s'effondrer.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S5c"}
{"category_minor": "S-V agreement, past participles", "reference": "John a vendu la voiture qu'il avait [gagn\u00e9e] dans une loterie.", "category_major": "Morpho-Syntactic", "question": "Are the agreement marks of the flagged participles the correct ones? (Past participle placed after auxiliary AVOIR agrees with verb object iff object precedes auxiliary. Otherwise participle is in masculine singular form).", "source": "John sold the car that he had [won] in a lottery.", "systems": [{"output": "John a vendu la voiture qu'il avait gagn\u00e9e dans une loterie.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "John a vendu la voiture qu'il avait gagn\u00e9 \u00e0 la loterie.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "John a vendu la voiture qu'il avait gagn\u00e9 \u00e0 la loterie.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "John a vendu la voiture qu'il avait gagn\u00e9e dans une loterie.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S5d"}
{"category_minor": "Subjunctive mood", "reference": "Il viendra \u00e0 condition que vous [veniez] aussi.", "category_major": "Morpho-Syntactic", "question": "Is the flagged verb in the correct mood? (Certain triggering verbs, adjectives or subordinate conjunctions, induce the subjunctive mood in the subordinate clause that they govern). ", "source": "He will come provided that you [come] too.", "systems": [{"output": "Il viendra \u00e0 condition que vous venez aussi.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Il viendra \u00e0 condition que vous venez aussi.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Il viendra \u00e0 condition que vous venez de trop.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il viendra lui aussi que vous le faites.", "name": "NMT", "scores": ["Not applicable", "No", "Not applicable"]}], "id": "S6a"}
{"category_minor": "Subjunctive mood", "reference": "Il est malheureux qu'il ne [vienne] pas non plus.", "category_major": "Morpho-Syntactic", "question": "Is the flagged verb in the correct mood? (Certain triggering verbs, adjectives or subordinate conjunctions, induce the subjunctive mood in the subordinate clause that they govern). ", "source": "It is unfortunate that he is not [coming] either.", "systems": [{"output": "Il est malheureux qu'il ne vienne pas non plus.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il est regrettable qu'il n'est pas non plus \u00e0 venir.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Il est regrettable qu'il n'est pas non plus \u00e0 venir.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il est regrettable qu'il ne soit pas non plus.", "name": "NMT", "scores": ["Yes", "No", "No"]}], "id": "S6b"}
{"category_minor": "Subjunctive mood", "reference": "J'ai demand\u00e9 que les familles ne [soient] pas s\u00e9par\u00e9es.", "category_major": "Morpho-Syntactic", "question": "Is the flagged verb in the correct mood? (Certain triggering verbs, adjectives or subordinate conjunctions, induce the subjunctive mood in the subordinate clause that they govern). ", "source": "I requested that families not [be] separated.", "systems": [{"output": "J'ai demand\u00e9 que les familles ne soient pas s\u00e9par\u00e9es.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "J'ai demand\u00e9 que les familles ne soient pas s\u00e9par\u00e9es.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "J'ai demand\u00e9 que les familles ne soient pas s\u00e9par\u00e9es.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "J'ai demand\u00e9 que les familles ne soient pas s\u00e9par\u00e9es.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S6c"}
{"category_minor": "Argument switch", "reference": "[Jim] manque cruellement [\u00e0 Mary].", "category_major": "Lexico-Syntactic", "question": "Are the experiencer and the object of the ``missing'' situation correctly preserved in the French translation? (Argument switch).", "source": "[Mary] sorely misses [Jim].", "systems": [{"output": "Mary manque cruellement \u00e0 Jim.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Marie manque cruellement de Jim.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Marie manque cruellement de Jim.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Mary a lamentablement manqu\u00e9 de Jim.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S7a"}
{"category_minor": "Argument switch", "reference": "[New York] manque beaucoup [\u00e0 ma s\u0153ur].", "category_major": "Lexico-Syntactic", "question": "Are the experiencer and the object of the ``missing'' situation correctly preserved in the French translation? (Argument switch).", "source": "[My sister] is really missing [New York.]", "systems": [{"output": "Ma s\u0153ur manque vraiment New York.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Ma s\u0153ur est vraiment absent de New York.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Ma s\u0153ur n'est vraiment pas New York.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Ma s\u0153ur est vraiment manquante \u00e0 New York.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S7b"}
{"category_minor": "Argument switch", "reference": "Ce qui [lui] manque le plus, c'est [son chien].", "category_major": "Lexico-Syntactic", "question": "Are the experiencer and the object of the ``missing'' situation correctly preserved in the French translation? (Argument switch).", "source": "What [he] misses most is [his dog].", "systems": [{"output": "Ce qu'il manque le plus, c'est son chien.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Ce qu'il manque le plus, c'est son chien.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Ce qu'il manque le plus, c'est son chien.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Ce qu'il manque le plus, c'est son chien.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S7c"}
{"category_minor": "Double-object verbs", "reference": "John a donn\u00e9 un beau pr\u00e9sent [\u00e0 sa merveilleuse \u00e9pouse].", "category_major": "Lexico-Syntactic", "question": "Are ``gift'' and ``recipient'' arguments correctly rendered in French? (English double-object constructions)", "source": "John gave [his wonderful wife] a nice present.", "systems": [{"output": "John a donn\u00e9 \u00e0 son \u00e9pouse merveilleuse un pr\u00e9sent gentil.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "John a donn\u00e9 sa merveilleuse femme un beau cadeau.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "John a donn\u00e9 sa merveilleuse femme un beau cadeau.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "John a donn\u00e9 \u00e0 sa merveilleuse femme un beau cadeau.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S8a"}
{"category_minor": "Double-object verbs", "reference": "John a racont\u00e9 une belle histoire [aux enfants].", "category_major": "Lexico-Syntactic", "question": "Are ``gift'' and ``recipient'' arguments correctly rendered in French? (English double-object constructions)", "source": "John told [the kids] a nice story.", "systems": [{"output": "John a racont\u00e9 aux enfants une belle histoire.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "John a dit aux enfants une belle histoire.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "John a racont\u00e9 aux enfants une belle histoire.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "John a dit aux enfants une belle histoire.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S8b"}
{"category_minor": "Double-object verbs", "reference": "John a envoy\u00e9 une belle carte postale [\u00e0 sa m\u00e8re].", "category_major": "Lexico-Syntactic", "question": "Are ``gift'' and ``recipient'' arguments correctly rendered in French? (English double-object constructions)", "source": "John sent [his mother] a nice postcard.", "systems": [{"output": "John envoya \u00e0 sa m\u00e8re une belle carte postale.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "John a envoy\u00e9 sa m\u00e8re une carte postale de nice.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "John a envoy\u00e9 sa m\u00e8re une belle carte postale.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "John a envoy\u00e9 sa m\u00e8re une carte postale de nice.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S8c"}
{"category_minor": "Fail to", "reference": "John [n'a pas] vu la pertinence de ce point.", "category_major": "Lexico-Syntactic", "question": "Is the meaning of ``fail to'' correctly rendered in the French translation? ", "source": "John [failed to] see the relevance of this point.", "systems": [{"output": "John a omis de voir la pertinence de ce point.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "John a omis de voir la pertinence de ce point.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "John n'a pas su voir la pertinence de ce point.", "name": "PBMT2", "scores": ["Yes", "Yes", "No"]}, {"output": "John n'a pas vu la pertinence de ce point.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S9a"}
{"category_minor": "Fail to", "reference": "Il [n'a pas r\u00e9pondu].", "category_major": "Lexico-Syntactic", "question": "Is the meaning of ``fail to'' correctly rendered in the French translation? ", "source": "He failed to respond.", "systems": [{"output": "Il n'a pas r\u00e9pondu.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il n'a pas r\u00e9ussi \u00e0 r\u00e9pondre.", "name": "PBMT1", "scores": ["No", "Yes", "Yes"]}, {"output": "Il n'a pas r\u00e9pondu.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il n'a pas r\u00e9pondu.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S9b"}
{"category_minor": "Fail to", "reference": "Ceux qui [ne] se conforment [pas] \u00e0 cette exigence seront p\u00e9nalis\u00e9s.", "category_major": "Lexico-Syntactic", "question": "Is the meaning of ``fail to'' correctly rendered in the French translation? ", "source": "Those who fail to comply with this requirement will be penalized.", "systems": [{"output": "Ceux qui ne respectent pas cette exigence seront p\u00e9nalis\u00e9s.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Ceux qui ne se conforment pas \u00e0 cette obligation seront p\u00e9nalis\u00e9s.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Ceux qui ne se conforment pas \u00e0 cette exigence sera p\u00e9nalis\u00e9.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Ceux qui ne se conforment pas \u00e0 cette obligation seront p\u00e9nalis\u00e9s.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S9c"}
{"category_minor": "Manner-of-movement verbs", "reference": "John aimerait [traverser] la rivi\u00e8re [\u00e0 la nage].", "category_major": "Lexico-Syntactic", "question": "Is the movement action expressed in the English source correctly rendered in French? (Manner-of-movement verbs with path argument may need to be rephrased in French).", "source": "John would like to [swim across] the river.", "systems": [{"output": "John aimerait nager \u00e0 travers la rivi\u00e8re.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "John aimerait nager dans la rivi\u00e8re.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "John voudrait se baigner dans la rivi\u00e8re.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "John aimerait nager \u00e0 travers la rivi\u00e8re.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S10a"}
{"category_minor": "Manner-of-movement verbs", "reference": "Ils [sont entr\u00e9s] dans la chambre [\u00e0 la course].", "category_major": "Lexico-Syntactic", "question": "Is the movement action expressed in the English source correctly rendered in French? (Manner-of-movement verbs with path argument may need to be rephrased in French).", "source": "They [ran into] the room.", "systems": [{"output": "Ils coururent dans la pi\u00e8ce.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Ils ont couru dans la chambre.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Ils ont couru dans la pi\u00e8ce.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Ils ont couru dans la pi\u00e8ce.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S10b"}
{"category_minor": "Manner-of-movement verbs", "reference": "L'homme [est sorti du] parc [en courant].", "category_major": "Lexico-Syntactic", "question": "Is the movement action expressed in the English source correctly rendered in French? (Manner-of-movement verbs with path argument may need to be rephrased in French).", "source": "The man [ran out of] the park.", "systems": [{"output": "L'homme sortit du parc.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "L'homme a manqu\u00e9 du parc.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "L'homme a manqu\u00e9 du parc.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "L'homme s'enfuit du parc.", "name": "NMT", "scores": ["Yes", "No", "No"]}], "id": "S10c"}
{"category_minor": "Manner-of-movement verbs", "reference": "John [s'est rendu] jusqu'\u00e0 San Francisco [en jouant de la guitare].", "category_major": "Lexico-Syntactic", "question": "Hard example featuring spontaneous noun-to-verb derivation (``nonce verb'').", "source": "John [guitared his way] to San Francisco.", "systems": [{"output": "John a guit\u00e9 son chemin \u00e0 San Francisco.", "name": "GNMT", "scores": ["No", "Yes", "No"]}, {"output": "John guitared son chemin \u00e0 San Francisco.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "John guitared sa voie \u00e0 San Francisco.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "John guitared sa route \u00e0 San Francisco.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S10d"}
{"category_minor": "Overlapping subcat frames", "reference": "Paul [sait que] c'est un fait.", "category_major": "Lexico-Syntactic", "question": "Is the French verb for ``know'' correctly chosen? (Choice between ``savoir''/``conna\u00eetre'' depends on syntactic nature of its object)", "source": "Paul [knows] that this is a fact.", "systems": [{"output": "Paul sait que c'est un fait.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Paul sait que c'est un fait.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Paul sait que c'est un fait.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Paul sait que c'est un fait.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S11a"}
{"category_minor": "Overlapping subcat frames", "reference": "Paul [conna\u00eet] cette histoire.", "category_major": "Lexico-Syntactic", "question": "Is the French verb for ``know'' correctly chosen? (Choice between ``savoir''/``conna\u00eetre'' depends on syntactic nature of its object)", "source": "Paul [knows] this story.", "systems": [{"output": "Paul conna\u00eet cette histoire.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Paul conna\u00eet cette histoire.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Paul conna\u00eet cette histoire.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Paul conna\u00eet cette histoire.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S11b"}
{"category_minor": "Overlapping subcat frames", "reference": "Paul [sait que] cette histoire est difficile \u00e0 croire.", "category_major": "Lexico-Syntactic", "question": "Is the French verb for ``know'' correctly chosen? (Choice between ``savoir''/``conna\u00eetre'' depends on syntactic nature of its object)", "source": "Paul [knows] this story is hard to believe.", "systems": [{"output": "Paul sait que cette histoire est difficile \u00e0 croire.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Paul conna\u00eet cette histoire est difficile \u00e0 croire.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Paul conna\u00eet cette histoire est difficile \u00e0 croire.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Paul sait que cette histoire est difficile \u00e0 croire.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S11c"}
{"category_minor": "Overlapping subcat frames", "reference": "Il [sait que] ma soeur ne le prendra pas.", "category_major": "Lexico-Syntactic", "question": "Is the French verb for ``know'' correctly chosen? (Choice between ``savoir''/``conna\u00eetre'' depends on syntactic nature of its object)", "source": "He [knows] my sister will not take it.", "systems": [{"output": "Il sait que ma soeur ne le prendra pas.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il sait que ma soeur ne prendra pas.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il sait que ma soeur ne prendra pas.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il sait que ma soeur ne le prendra pas.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S11d"}
{"category_minor": "Overlapping subcat frames", "reference": "Ma s\u0153ur [sait que] votre fils est fiable.", "category_major": "Lexico-Syntactic", "question": "Is the French verb for ``know'' correctly chosen? (Choice between ``savoir''/``conna\u00eetre'' depends on syntactic nature of its object)", "source": "My sister [knows] your son is reliable.", "systems": [{"output": "Ma s\u0153ur sait que votre fils est fiable.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Ma soeur conna\u00eet votre fils est fiable.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Ma soeur conna\u00eet votre fils est fiable.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Ma s\u0153ur sait que votre fils est fiable.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S11e"}
{"category_minor": "NP to VP", "reference": "John croit [que Bill est malhonn\u00eate].", "category_major": "Lexico-Syntactic", "question": "Is the English ``NP to VP'' complement correctly rendred in the French translation? (Sometimes one needs to translate this structure as a finite clause).", "source": "John believes [Bill to be dishonest].", "systems": [{"output": "John croit que Bill est malhonn\u00eate.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "John estime que le projet de loi soit malhonn\u00eate.", "name": "PBMT1", "scores": ["Yes", "No", "Yes"]}, {"output": "John estime que le projet de loi d'\u00eatre malhonn\u00eate.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "John croit que le projet de loi est malhonn\u00eate.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S12a"}
{"category_minor": "NP to VP", "reference": "Il aimait [que son p\u00e8re lui raconte des histoires].", "category_major": "Lexico-Syntactic", "question": "Is the English ``NP to VP'' complement correctly rendred in the French translation? (Sometimes one needs to translate this structure as a finite clause).", "source": "He liked [his father to tell him stories].", "systems": [{"output": "Il aimait son p\u00e8re \u00e0 lui raconter des histoires.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Il aimait son p\u00e8re pour lui raconter des histoires.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Il aimait son p\u00e8re pour lui raconter des histoires.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il aimait son p\u00e8re pour lui raconter des histoires.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S12b"}
{"category_minor": "NP to VP", "reference": "Elle voulait [que sa m\u00e8re la laisse partir].", "category_major": "Lexico-Syntactic", "question": "Is the English ``NP to VP'' complement correctly rendred in the French translation? (Sometimes one needs to translate this structure as a finite clause).", "source": "She wanted [her mother to let her go].", "systems": [{"output": "Elle voulait que sa m\u00e8re la laisse partir.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle voulait que sa m\u00e8re de lui laisser aller.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Elle voulait que sa m\u00e8re de la laisser aller.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Elle voulait que sa m\u00e8re la laisse faire.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S12c"}
{"category_minor": "Factitives", "reference": "John a [fait cuire] un gros poulet.", "category_major": "Lexico-Syntactic", "question": "Is the English verb correctly rendered in the French translation? (Agentive use of some French verbs require embedding under ``faire'').", "source": "John [cooked] a big chicken.", "systems": [{"output": "John a fait cuire un gros poulet.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "John cuit un gros poulet.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Un gros poulet cuit john.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "John cuit un gros poulet.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S13a"}
{"category_minor": "Factitives", "reference": "John a [fait fondre] beaucoup de glace.", "category_major": "Lexico-Syntactic", "question": "Is the English verb correctly rendered in the French translation? (Agentive use of some French verbs require embedding under ``faire'').", "source": "John [melted] a lot of ice.", "systems": [{"output": "John a fondu beaucoup de glace.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "John fondu a lot of ice.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "John a fondu beaucoup de glace.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "John a fondu beaucoup de glace.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S13b"}
{"category_minor": "Factitives", "reference": "Elle aime [faire pousser] des fleurs.", "category_major": "Lexico-Syntactic", "question": "Is the English verb correctly rendered in the French translation? (Agentive use of some French verbs require embedding under ``faire'').", "source": "She likes to [grow] flowers.", "systems": [{"output": "Elle aime faire pousser des fleurs.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle aime \u00e0 se d\u00e9velopper des fleurs.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Elle aime \u00e0 cultiver des fleurs.", "name": "PBMT2", "scores": ["Yes", "No", "Yes"]}, {"output": "Elle aime \u00e0 cultiver des fleurs.", "name": "NMT", "scores": ["Yes", "No", "Yes"]}], "id": "S13c"}
{"category_minor": "Noun Compounds", "reference": "Utilisez le couteau [\u00e0] viande.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Use the meat knife.", "systems": [{"output": "Utilisez le couteau \u00e0 viande.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Utilisez le couteau de viande.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Utilisez le couteau de viande.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Utilisez le couteau \u00e0 viande.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S14a"}
{"category_minor": "Noun Compounds", "reference": "Utilisez le couteau [\u00e0] beurre.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Use the butter knife.", "systems": [{"output": "Utilisez le couteau \u00e0 beurre.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Utilisez le couteau \u00e0 beurre.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Utilisez le couteau \u00e0 beurre.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Utilisez le couteau au beurre.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S14b"}
{"category_minor": "Noun Compounds", "reference": "Utilisez le couteau [\u00e0] steak.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Use the steak knife.", "systems": [{"output": "Utilisez le couteau de steak.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Utilisez le steak couteau.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Utilisez le couteau \u00e0 viande.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Utilisez le couteau \u00e0 steak.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S14c"}
{"category_minor": "Noun Compounds", "reference": "Nettoyez le filtre [\u00e0] eau.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Clean the water filter.", "systems": [{"output": "Nettoyez le filtre \u00e0 eau.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre \u00e0 eau.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre \u00e0 eau.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre \u00e0 eau.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S14d"}
{"category_minor": "Noun Compounds", "reference": "Nettoyez le filtre [\u00e0] jus.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Clean the juice filter.", "systems": [{"output": "Nettoyez le filtre \u00e0 jus.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre de jus.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Nettoyez le filtre de jus.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Nettoyez le filtre de jus.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S14e"}
{"category_minor": "Noun Compounds", "reference": "Nettoyez le filtre [\u00e0] th\u00e9.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Clean the tea filter.", "systems": [{"output": "Nettoyez le filtre \u00e0 th\u00e9.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre \u00e0 th\u00e9.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre \u00e0 th\u00e9.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre de th\u00e9.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S14f"}
{"category_minor": "Noun Compounds", "reference": "Nettoyez le filtre [en] tissu.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Clean the cloth filter.", "systems": [{"output": "Nettoyez le filtre en tissu.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre en tissu.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre en tissu.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre en tissu.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S14g"}
{"category_minor": "Noun Compounds", "reference": "Nettoyez le filtre [en] m\u00e9tal.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Clean the metal filter.", "systems": [{"output": "Nettoyez le filtre m\u00e9tallique.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre en m\u00e9tal.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre en m\u00e9tal.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyez le filtre en m\u00e9tal.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S14h"}
{"category_minor": "Noun Compounds", "reference": "Nettoyez le filtre [en] papier.", "category_major": "Lexico-Syntactic", "question": "Is the English nominal compound rendered with the right preposition in the French translation?", "source": "Clean the paper filter.", "systems": [{"output": "Nettoyez le filtre \u00e0 papier.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Nettoyez le filtre en papier.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nettoyer le filtre \u00e0 papier.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Nettoyez le filtre en papier.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S14i"}
{"category_minor": "Common idioms", "reference": "Cessez de [tourner autour du pot].", "category_major": "Lexico-Syntactic", "question": "Is the English idiomatic expression correctly rendered with a suitable French idiomatic expression?", "source": "Stop [beating around the bush].", "systems": [{"output": "Arr\u00eater de tourner autour du pot.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Cesser de battre la campagne.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Cesser de battre la campagne.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Arr\u00eatez de battre autour de la brousse.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S15a"}
{"category_minor": "Common idioms", "reference": "Vous [mettez la charrue devant les b\u0153ufs].", "category_major": "Lexico-Syntactic", "question": "Is the English idiomatic expression correctly rendered with a suitable French idiomatic expression?", "source": "You are [putting the cart before the horse].", "systems": [{"output": "Vous mettez le chariot devant le cheval.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Vous pouvez mettre la charrue avant les b\u0153ufs.", "name": "PBMT1", "scores": ["No", "Yes", "Yes"]}, {"output": "Vous \u00eates en train de mettre la charrue avant les b\u0153ufs.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Vous mettez la charrue avant le cheval.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S15b"}
{"category_minor": "Common idioms", "reference": "Son commentaire s'est av\u00e9r\u00e9 \u00eatre [la goutte d'eau qui a fait d\u00e9border le vase].", "category_major": "Lexico-Syntactic", "question": "Is the English idiomatic expression correctly rendered with a suitable French idiomatic expression?", "source": "His comment proved to be [the straw that broke the camel's back].", "systems": [{"output": "Son commentaire s'est av\u00e9r\u00e9 \u00eatre la paille qui a cass\u00e9 le dos du chameau.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Son commentaire s'est r\u00e9v\u00e9l\u00e9 \u00eatre la goutte d'eau qui fait d\u00e9border le vase.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Son commentaire s'est av\u00e9r\u00e9 \u00eatre la goutte d'eau qui fait d\u00e9border le vase.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Son commentaire s'est av\u00e9r\u00e9 \u00eatre la paille qui a bris\u00e9 le dos du chameau.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S15c"}
{"category_minor": "Common idioms", "reference": "Son argument a vraiment [fait mouche].", "category_major": "Lexico-Syntactic", "question": "Is the English idiomatic expression correctly rendered with a suitable French idiomatic expression?", "source": "His argument really [hit the nail on the head].", "systems": [{"output": "Son argument a vraiment frapp\u00e9 le clou sur la t\u00eate.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Son argument a vraiment mis le doigt dessus.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Son argument a vraiment mis le doigt dessus.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Son argument a vraiment frapp\u00e9 le clou sur la t\u00eate.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S15d"}
{"category_minor": "Common idioms", "reference": "[Ce qui est fait est fait].", "category_major": "Lexico-Syntactic", "question": "Is the English idiomatic expression correctly rendered with a suitable French idiomatic expression?", "source": "It's [no use crying over spilt milk].", "systems": [{"output": "Ce qui est fait est fait.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Ce n'est pas de pleurer sur le lait r\u00e9pandu.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Ce n'est pas de pleurer sur le lait r\u00e9pandu.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il ne sert \u00e0 rien de pleurer sur le lait hach\u00e9.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S15e"}
{"category_minor": "Common idioms", "reference": "[Ce qui est fait est fait].", "category_major": "Lexico-Syntactic", "question": "Is the English idiomatic expression correctly rendered with a suitable French idiomatic expression?", "source": "It is [no use crying over spilt milk].", "systems": [{"output": "Il est inutile de pleurer sur le lait r\u00e9pandu.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Il ne suffit pas de pleurer sur le lait r\u00e9pandu.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Il ne suffit pas de pleurer sur le lait r\u00e9pandu.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il ne sert \u00e0 rien de pleurer sur le lait \u00e9cr\u00e9m\u00e9.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S15f"}
{"category_minor": "Syntactically flexible idioms", "reference": "La [charrue a \u00e9t\u00e9 mise devant les b\u0153ufs].", "category_major": "Lexico-Syntactic", "question": "Is the English idiomatic expression correctly rendered with a suitable French idiomatic expression?", "source": "The cart has been put before the horse.", "systems": [{"output": "Le chariot a \u00e9t\u00e9 mis devant le cheval.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "On met la charrue devant le cheval.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "On met la charrue avant les b\u0153ufs.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Le chariot a \u00e9t\u00e9 mis avant le cheval.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S16a"}
{"category_minor": "Syntactically flexible idioms", "reference": "Avec cet argument, [la cause est entendue].", "category_major": "Lexico-Syntactic", "question": "Is the English idiomatic expression correctly rendered with a suitable French idiomatic expression?", "source": "With this argument, [the nail has been hit on the head].", "systems": [{"output": "Avec cet argument, le clou a \u00e9t\u00e9 frapp\u00e9 sur la t\u00eate.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Avec cette argument, l'ongle a \u00e9t\u00e9 frapp\u00e9e \u00e0 la t\u00eate.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Avec cette argument, l'ongle a \u00e9t\u00e9 frapp\u00e9e \u00e0 la t\u00eate.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Avec cet argument, l'ongle a \u00e9t\u00e9 touch\u00e9 \u00e0 la t\u00eate.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S16b"}
{"category_minor": "Yes-no question syntax", "reference": "[Les enfants ont-ils] d\u00e9j\u00e0 vu ce film?", "category_major": "Syntactic", "question": "Is the English question correctly rendered as a French question?", "source": "[Have the kids] ever watched that movie?", "systems": [{"output": "Les enfants ont-ils d\u00e9j\u00e0 regard\u00e9 ce film?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les enfants jamais regard\u00e9 ce film?", "name": "PBMT1", "scores": ["No", "Yes", "No"]}, {"output": "Les enfants ont jamais regard\u00e9 ce film?", "name": "PBMT2", "scores": ["No", "Yes", "No"]}, {"output": "Les enfants ont-ils d\u00e9j\u00e0 regard\u00e9 ce film?", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S17a"}
{"category_minor": "Yes-no question syntax", "reference": "[Votre patron ne vous a-t-il pas refus\u00e9] une promotion?", "category_major": "Syntactic", "question": "Is the English question correctly rendered as a French question?", "source": "[Hasn't your boss denied you] a promotion?", "systems": [{"output": "Votre patron ne vous a-t-il pas refus\u00e9 une promotion?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "N'a pas ni\u00e9 votre patron vous un promotion?", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "N'a pas ni\u00e9 votre patron vous un promotion?", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Est-ce que votre patron vous a refus\u00e9 une promotion?", "name": "NMT", "scores": ["Yes", "No", "Yes"]}], "id": "S17b"}
{"category_minor": "Yes-no question syntax", "reference": "[Ne devrais-je pas assister] \u00e0 cette r\u00e9union?", "category_major": "Syntactic", "question": "Is the English question correctly rendered as a French question?", "source": "[Shouldn't I attend] this meeting?", "systems": [{"output": "Ne devrais-je pas assister \u00e0 cette r\u00e9union?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Ne devrais-je pas assister \u00e0 cette r\u00e9union?", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Ne devrais-je pas assister \u00e0 cette r\u00e9union?", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Est-ce que je ne devrais pas assister \u00e0 cette r\u00e9union?", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S17c"}
{"category_minor": "Tag questions", "reference": "Mary avait l'air vraiment heureuse ce soir, [n'est-ce pas]?", "category_major": "Syntactic", "question": "Is the English ``tag question'' element correctly rendered in the translation?", "source": "Mary looked really happy tonight, [didn't she]?", "systems": [{"output": "Mary avait l'air vraiment heureuse ce soir, n'est-ce pas?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Marie a regard\u00e9 vraiment heureux de ce soir, n'est-ce pas elle?", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Marie semblait tr\u00e8s heureux ce soir, n'a pas elle?", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Mary s'est montr\u00e9e vraiment heureuse ce soir, ne l'a pas fait?", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S18a"}
{"category_minor": "Tag questions", "reference": "Nous ne devrions pas refaire cela, [n'est-ce pas]?", "category_major": "Syntactic", "question": "Is the English ``tag question'' element correctly rendered in the translation?", "source": "We should not do that again, [should we]?", "systems": [{"output": "Nous ne devrions pas recommencer, n'est-ce pas?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Nous ne devrions pas faire qu'une fois encore, faut-il?", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Nous ne devrions pas le faire de nouveau, faut-il?", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Nous ne devrions pas le faire encore, si nous?", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S18b"}
{"category_minor": "Tag questions", "reference": "Elle \u00e9tait parfaite ce soir, [n'est-ce pas]?", "category_major": "Syntactic", "question": "Is the English ``tag question'' element correctly rendered in the translation?", "source": "She was perfect tonight, [was she not]?", "systems": [{"output": "Elle \u00e9tait parfaite ce soir, n'est-ce pas?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle \u00e9tait parfait ce soir, elle n'\u00e9tait pas?", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Elle \u00e9tait parfait ce soir, elle n'\u00e9tait pas?", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Elle \u00e9tait parfaite ce soir, n'\u00e9tait-elle pas?", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S18c"}
{"category_minor": "WH-MVT and stranded preps", "reference": "Le type [avec qui] elle sort est beau.", "category_major": "Syntactic", "question": "Is the dangling preposition of the English sentence correctly placed in the French translation?", "source": "The guy [that] she is going out [with] is handsome.", "systems": [{"output": "Le mec avec qui elle sort est beau.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Le mec qu'elle va sortir avec est beau.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Le mec qu'elle va sortir, c'est beau.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Le mec qu'elle sort avec est beau.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S19a"}
{"category_minor": "WH-MVT and stranded preps", "reference": "[Avec qui] sort-elle ces jours-ci?", "category_major": "Syntactic", "question": "Is the dangling preposition of the English sentence correctly placed in the French translation?", "source": "[Whom] is she going out [with] these days?", "systems": [{"output": "Avec qui sort-elle de nos jours?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Qu'est-ce qu'elle allait sortir avec ces jours?", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Qu'est-ce qu'elle allait sortir avec ces jours?", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "\u00c0 qui s'adresse ces jours-ci?", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S19b"}
{"category_minor": "WH-MVT and stranded preps", "reference": "La fille [dont] il a parl\u00e9 est brillante.", "category_major": "Syntactic", "question": "Is the dangling preposition of the English sentence correctly placed in the French translation?", "source": "The girl [that] he has been talking [about] is smart.", "systems": [{"output": "La fille dont il a parl\u00e9 est intelligente.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La jeune fille qu'il a parl\u00e9 est intelligent.", "name": "PBMT1", "scores": ["No", "Not applicable", "Yes"]}, {"output": "La jeune fille qu'il a parl\u00e9 est intelligent.", "name": "PBMT2", "scores": ["No", "Not applicable", "Yes"]}, {"output": "La fille qu'il a parl\u00e9 est intelligente.", "name": "NMT", "scores": ["No", "Not applicable", "Yes"]}], "id": "S19c"}
{"category_minor": "WH-MVT and stranded preps", "reference": "[\u00c0 qui] parlait-il au moment o\u00f9 tu es parti?", "category_major": "Syntactic", "question": "Is the dangling preposition of the English sentence correctly placed in the French translation?", "source": "[Who] was he talking [to] when you left?", "systems": [{"output": "Avec qui il parlait quand vous \u00eates parti?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Qui est lui parler quand vous avez quitt\u00e9?", "name": "PBMT1", "scores": ["No", "Not applicable", "No"]}, {"output": "Qui est lui parler quand vous avez quitt\u00e9?", "name": "PBMT2", "scores": ["No", "Not applicable", "No"]}, {"output": "Qui a-t-il parl\u00e9 \u00e0 quand vous avez quitt\u00e9?", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S19d"}
{"category_minor": "WH-MVT and stranded preps", "reference": "La ville [d'o\u00f9] il arrive est dangereuse.", "category_major": "Syntactic", "question": "Is the dangling preposition of the English sentence correctly placed in the French translation?", "source": "The city [that] he is arriving [from] is dangerous.", "systems": [{"output": "La ville d'o\u00f9 il vient est dangereuse.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La ville qu'il est arriv\u00e9 de est dangereuse.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "La ville qu'il arriverait \u00e0 partir est dangereuse.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "La ville qu'il est en train d'arriver est dangereuse.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S19e"}
{"category_minor": "WH-MVT and stranded preps", "reference": "[D'o\u00f9] arrive-t-il?", "category_major": "Syntactic", "question": "Is the dangling preposition of the English sentence correctly placed in the French translation?", "source": "[Where] is he arriving [from]?", "systems": [{"output": "D'o\u00f9 vient-il?", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "O\u00f9 est-il arriv\u00e9?", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "O\u00f9 est-il arriv\u00e9 de?", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "De quoi s'agit-il?", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S19f"}
{"category_minor": "Adverb-triggered inversion", "reference": "Rarement [le chien courait-il].", "category_major": "Syntactic", "question": "Is the adverb-triggered subject-verb inversion in the English sentence correctly rendered in the French translation?", "source": "Rarely [did the dog] run.", "systems": [{"output": "Rarement le chien courir.", "name": "GNMT", "scores": ["No", "Yes", "No"]}, {"output": "Rarement le chien courir.", "name": "PBMT1", "scores": ["No", "Yes", "No"]}, {"output": "Rarement les chiens.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il est rare que le chien marche.", "name": "NMT", "scores": ["No", "Not applicable", "Not applicable"]}], "id": "S20a"}
{"category_minor": "Adverb-triggered inversion", "reference": "Jamais encore [n'avait-elle] \u00e9t\u00e9 aussi malheureuse.", "category_major": "Syntactic", "question": "Is the adverb-triggered subject-verb inversion in the English sentence correctly rendered in the French translation?", "source": "Never before [had she been] so unhappy.", "systems": [{"output": "Jamais elle n'avait \u00e9t\u00e9 aussi malheureuse.", "name": "GNMT", "scores": ["No", "Yes", "Yes"]}, {"output": "Jamais auparavant, si elle avait \u00e9t\u00e9 si malheureux.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Elle n'a jamais \u00e9t\u00e9 aussi malheureux.", "name": "PBMT2", "scores": ["No", "No", "Not applicable"]}, {"output": "Jamais auparavant n'avait \u00e9t\u00e9 si malheureuse.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S20b"}
{"category_minor": "Adverb-triggered inversion", "reference": "Nulle part [les oiseaux] [n'\u00e9taient] si color\u00e9s.", "category_major": "Syntactic", "question": "Is the adverb-triggered subject-verb inversion in the English sentence correctly rendered in the French translation?", "source": "Nowhere [were the birds] so colorful.", "systems": [{"output": "Nulle part les oiseaux \u00e9taient si color\u00e9s.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Nulle part les oiseaux de fa\u00e7on color\u00e9e.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Nulle part les oiseaux \u00e9taient tellement color\u00e9.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Les oiseaux ne sont pas si color\u00e9s.", "name": "NMT", "scores": ["No", "Yes", "Not applicable"]}], "id": "S20c"}
{"category_minor": "Middle voice", "reference": "La soupe [se mange] avec une grande cuill\u00e8re", "category_major": "Syntactic", "question": "Is the generic statement made in the English sentence correctly and naturally rendered in the French translation? ", "source": "Soup [is eaten] with a large spoon.", "systems": [{"output": "La soupe est consomm\u00e9e avec une grande cuill\u00e8re.", "name": "GNMT", "scores": ["No", "No", "Yes"]}, {"output": "La soupe est mang\u00e9 avec une grande cuill\u00e8re.", "name": "PBMT1", "scores": ["No", "No", "Yes"]}, {"output": "La soupe est mang\u00e9 avec une grande cuill\u00e8re.", "name": "PBMT2", "scores": ["No", "No", "Yes"]}, {"output": "La soupe est consomm\u00e9e avec une grosse cuill\u00e8re.", "name": "NMT", "scores": ["No", "No", "Yes"]}], "id": "S21a"}
{"category_minor": "Middle voice", "reference": "La ma\u00e7onnerie [se coupe] avec une lame \u00e0 diamant.", "category_major": "Syntactic", "question": "Is the generic statement made in the English sentence correctly and naturally rendered in the French translation? ", "source": "Masonry [is cut] using a diamond blade.", "systems": [{"output": "La ma\u00e7onnerie est coup\u00e9e \u00e0 l'aide d'une lame de diamant.", "name": "GNMT", "scores": ["No", "No", "Yes"]}, {"output": "La ma\u00e7onnerie est coup\u00e9 \u00e0 l'aide d'une lame de diamant.", "name": "PBMT1", "scores": ["No", "No", "Yes"]}, {"output": "La ma\u00e7onnerie est coup\u00e9e \u00e0 l'aide d'une lame de diamant.", "name": "PBMT2", "scores": ["No", "No", "Yes"]}, {"output": "La ma\u00e7onnerie est coup\u00e9e \u00e0 l'aide d'une lame de diamant.", "name": "NMT", "scores": ["No", "No", "Yes"]}], "id": "S21b"}
{"category_minor": "Middle voice", "reference": "Le champagne [se boit] dans un verre appel\u00e9 fl\u00fbte.", "category_major": "Syntactic", "question": "Is the generic statement made in the English sentence correctly and naturally rendered in the French translation? ", "source": "Champagne [is drunk] in a glass called a flute.", "systems": [{"output": "Le Champagne est bu dans un verre appel\u00e9 fl\u00fbte.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Le champagne est ivre dans un verre appel\u00e9 une fl\u00fbte.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Le champagne est ivre dans un verre appel\u00e9 une fl\u00fbte.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Le champagne est ivre dans un verre appel\u00e9 fl\u00fbte.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S21c"}
{"category_minor": "Fronted ``should''", "reference": "[Si] Paul [devait] s'en aller, je serais triste.", "category_major": "Syntactic", "question": "Fronted ``should'' is interpreted as a conditional subordinator. It is normally translated as ``si'' with imperfect tense.", "source": "[Should] Paul leave, I would be sad.", "systems": [{"output": "Si Paul s'en allait, je serais triste.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Si le cong\u00e9 de Paul, je serais triste.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": " Paul devrait quitter, je serais triste.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Si Paul quitte, je serais triste.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S22a"}
{"category_minor": "Fronted ``should''", "reference": "[S']il devait devenir pr\u00e9sident, elle recevrait imm\u00e9diatement une promotion.", "category_major": "Syntactic", "question": "Fronted ``should'' is interpreted as a conditional subordinator. It is normally translated as ``si'' with imperfect tense.", "source": "Should he become president, she would be promoted immediately.", "systems": [{"output": "Devrait-il devenir pr\u00e9sident, elle serait imm\u00e9diatement promue.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "S'il devait devenir pr\u00e9sident, elle serait encourag\u00e9e imm\u00e9diatement.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "S'il devait devenir pr\u00e9sident, elle serait encourag\u00e9e imm\u00e9diatement.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "S'il devait devenir pr\u00e9sident, elle serait imm\u00e9diatement promue.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S22b"}
{"category_minor": "Fronted ``should''", "reference": "[S'] il venait \u00e0 tomber, il se rel\u00e8verait imm\u00e9diatement.", "category_major": "Syntactic", "question": "Fronted ``should'' is interpreted as a conditional subordinator. It is normally translated as ``si'' with imperfect tense.", "source": "[Should] he fall, he would get up again immediately.", "systems": [{"output": "S'il tombe, il se l\u00e8vera imm\u00e9diatement.", "name": "GNMT", "scores": ["Yes", "No", "No"]}, {"output": "S'il devait tomber, il allait se lever imm\u00e9diatement de nouveau.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "S'il devait tomber, il allait se lever imm\u00e9diatement de nouveau.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "S'il tombe, il serait de nouveau imm\u00e9diatement.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S22c"}
{"category_minor": "Clitic pronouns", "reference": "Elle avait beaucoup d'argent mais il n'[en] avait pas.", "category_major": "Syntactic", "question": "Are the English pronouns correctly rendered in the French translations?", "source": "She had a lot of money but he did not have [any].", "systems": [{"output": "Elle avait beaucoup d'argent mais il n'en avait pas.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle avait beaucoup d'argent mais il n'en avait pas.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle avait beaucoup d'argent mais il n'en avait pas.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Elle avait beaucoup d'argent, mais il n'a pas eu d'argent.", "name": "NMT", "scores": ["Yes", "Not applicable", "Yes"]}], "id": "S23a"}
{"category_minor": "Clitic pronouns", "reference": "Il ne [leur] parlait pas tr\u00e8s souvent.", "category_major": "Syntactic", "question": "Are the English pronouns correctly rendered in the French translations?", "source": "He did not talk [to them] very often.", "systems": [{"output": "Il ne leur parlait pas tr\u00e8s souvent.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il n'a pas leur parler tr\u00e8s souvent.", "name": "PBMT1", "scores": ["No", "No", "Yes"]}, {"output": "Il n'a pas leur parler tr\u00e8s souvent.", "name": "PBMT2", "scores": ["No", "No", "Yes"]}, {"output": "Il ne leur a pas parl\u00e9 tr\u00e8s souvent.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S23b"}
{"category_minor": "Clitic pronouns", "reference": "Les hommes [se] surveillent [l'un l'autre]", "category_major": "Syntactic", "question": "Are the English pronouns correctly rendered in the French translations?", "source": "The men are watching [each other].", "systems": [{"output": "Les hommes se regardent.", "name": "GNMT", "scores": ["Yes", "No", "No"]}, {"output": "Les hommes se regardent les uns les autres.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les hommes se regardent les uns les autres.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les hommes se regardent les uns les autres.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S23c"}
{"category_minor": "Clitic pronouns", "reference": "Il [le] donna \u00e0 l'homme.", "category_major": "Syntactic", "question": "Are the English pronouns correctly rendered in the French translations?", "source": "He gave [it] to the man.", "systems": [{"output": "Il le donna \u00e0 l'homme.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il a donn\u00e9 \u00e0 l'homme.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Il a donn\u00e9 \u00e0 l'homme.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il l'a donn\u00e9 \u00e0 l'homme.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S23d"}
{"category_minor": "Clitic pronouns", "reference": "Il ne [le] [lui] a pas donn\u00e9.", "category_major": "Syntactic", "question": "Are the English pronouns correctly rendered in the French translations?", "source": "He did not give [it] to [her].", "systems": [{"output": "Il ne lui a pas donn\u00e9.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Il ne lui donner.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Il n'a pas le lui donner.", "name": "PBMT2", "scores": ["No", "No", "Yes"]}, {"output": "Il ne l'a pas donn\u00e9 \u00e0 elle.", "name": "NMT", "scores": ["Yes", "No", "No"]}], "id": "S23e"}
{"category_minor": "Ordinal placement", "reference": "Les [quatre premiers] hommes \u00e9taient tous \u00e9puis\u00e9s.", "category_major": "Syntactic", "question": "Is the relative order of the ordinals and numerals correct in the French tranlation?", "source": "The [first four] men were exhausted.", "systems": [{"output": "Les quatre premiers hommes \u00e9taient \u00e9puis\u00e9s.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les quatre premiers hommes \u00e9taient \u00e9puis\u00e9s.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les quatre premiers hommes ont \u00e9t\u00e9 \u00e9puis\u00e9s.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les quatre premiers hommes ont \u00e9t\u00e9 \u00e9puis\u00e9s.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S24a"}
{"category_minor": "Ordinal placement", "reference": "Les [trois derniers] candidats ont \u00e9t\u00e9 \u00e9limin\u00e9s.", "category_major": "Syntactic", "question": "Is the relative order of the ordinals and numerals correct in the French tranlation?", "source": "The [last three] candidates were eliminated.", "systems": [{"output": "Les trois derniers candidats ont \u00e9t\u00e9 \u00e9limin\u00e9s.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les trois derniers candidats ont \u00e9t\u00e9 \u00e9limin\u00e9s.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les trois derniers candidats ont \u00e9t\u00e9 \u00e9limin\u00e9s.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les trois derniers candidats ont \u00e9t\u00e9 \u00e9limin\u00e9s.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S24b"}
{"category_minor": "Ordinal placement", "reference": "Les [deux autres] types sont partis sans payer.", "category_major": "Syntactic", "question": "Is the relative order of the ordinals and numerals correct in the French tranlation?", "source": "The [other two] guys left without paying.", "systems": [{"output": "Les deux autres gars sont partis sans payer.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les deux autres mecs ont laiss\u00e9 sans payer.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les deux autres gars laiss\u00e9s sans payer.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les deux autres gars \u00e0 gauche sans payer.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S24c"}
{"category_minor": "Inalienable possession", "reference": "Il [s']est lav\u00e9 [les] mains.", "category_major": "Syntactic", "question": "Is the French translation correct and natural both in: a) its use of a particular determiner on the body part noun; and b) the presence or absence of a reflexive pronoun before the verb?", "source": "He washed [his] hands.", "systems": [{"output": "Il se lava les mains.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il se lavait les mains.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il a lav\u00e9 les mains.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il a lav\u00e9 ses mains.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S25a"}
{"category_minor": "Inalienable possession", "reference": "Je [me] suis bross\u00e9 [les] dents.", "category_major": "Syntactic", "question": "Is the French translation correct and natural both in: a) its use of a particular determiner on the body part noun; and b) the presence or absence of a reflexive pronoun before the verb?", "source": "I brushed [my] teeth.", "systems": [{"output": "Je me suis bross\u00e9 les dents.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "J'ai bross\u00e9 mes dents.", "name": "PBMT1", "scores": ["No", "No", "Yes"]}, {"output": "J'ai mon bross\u00e9 les dents.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "J'ai bross\u00e9 mes dents.", "name": "NMT", "scores": ["No", "No", "Yes"]}], "id": "S25b"}
{"category_minor": "Inalienable possession", "reference": "Tu [t']es bross\u00e9 [les] dents", "category_major": "Syntactic", "question": "Is the French translation correct and natural both in: a) its use of a particular determiner on the body part noun; and b) the presence or absence of a reflexive pronoun before the verb?", "source": "You brushed [your] teeth.", "systems": [{"output": "Tu as bross\u00e9 les dents.", "name": "GNMT", "scores": ["No", "No", "No"]}, {"output": "Vous avez bross\u00e9 vos dents.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Vous avez bross\u00e9 les dents.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "vous avez bross\u00e9 vos dents.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S25c"}
{"category_minor": "Inalienable possession", "reference": "J'ai lev\u00e9 [la] main.", "category_major": "Syntactic", "question": "Is the French translation correct and natural both in: a) its use of a particular determiner on the body part noun; and b) the presence or absence of a reflexive pronoun before the verb?", "source": "I raised [my] hand.", "systems": [{"output": "Je levai la main.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "J'ai lev\u00e9 la main.", "name": "PBMT1", "scores": ["Yes", "Yes", "Yes"]}, {"output": "J'ai lev\u00e9 la main.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "J'ai soulev\u00e9 ma main.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S25d"}
{"category_minor": "Inalienable possession", "reference": "Il a tourn\u00e9 [la] t\u00eate.", "category_major": "Syntactic", "question": "Is the French translation correct and natural both in: a) its use of a particular determiner on the body part noun; and b) the presence or absence of a reflexive pronoun before the verb?", "source": "He turned [his] head.", "systems": [{"output": "Il tourna la t\u00eate.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il a transform\u00e9 sa t\u00eate.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Il a tourn\u00e9 la t\u00eate.", "name": "PBMT2", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il a tourn\u00e9 sa t\u00eate.", "name": "NMT", "scores": ["No", "No", "Yes"]}], "id": "S25e"}
{"category_minor": "Inalienable possession", "reference": "Il leva [les] yeux au ciel.", "category_major": "Syntactic", "question": "Is the French translation correct and natural both in: a) its use of a particular determiner on the body part noun; and b) the presence or absence of a reflexive pronoun before the verb?", "source": "He raised his eyes to heaven.", "systems": [{"output": "Il leva les yeux au ciel.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Il a \u00e9voqu\u00e9 les yeux au ciel.", "name": "PBMT1", "scores": ["Yes", "No", "Yes"]}, {"output": "Il a lev\u00e9 ses yeux vers le ciel.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Il a lev\u00e9 les yeux sur le ciel.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S25f"}
{"category_minor": "Zero REL PRO", "reference": "Les inconnus [que] la femme vit travaillaient.", "category_major": "Syntactic", "question": "Is the English zero relative pronoun correctly translated as a non-zero one in the French translation?", "source": "The strangers [] the woman saw were working.", "systems": [{"output": "Les \u00e9trangers que la femme vit travaillaient.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "Les \u00e9trangers la femme vit travaillaient.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "Les inconnus virent la femme travaillaient.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "Les inconnus de la femme ont travaill\u00e9.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S26a"}
{"category_minor": "Zero REL PRO", "reference": "L'homme [que] votre s\u0153ur d\u00e9teste est m\u00e9chant.", "category_major": "Syntactic", "question": "Is the English zero relative pronoun correctly translated as a non-zero one in the French translation?", "source": "The man [] your sister hates is evil.", "systems": [{"output": "L'homme que votre s\u0153ur hait est m\u00e9chant.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "L'homme ta soeur hait est le mal.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "L'homme hait votre s\u0153ur est le mal.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "L'homme que ta soeur est le mal est le mal.", "name": "NMT", "scores": ["Yes", "Yes", "Yes"]}], "id": "S26b"}
{"category_minor": "Zero REL PRO", "reference": "La fille [dont] mon ami parlait est partie.", "category_major": "Syntactic", "question": "Is the English zero relative pronoun correctly translated as a non-zero one in the French translation?", "source": "The girl [] my friend was talking about is gone.", "systems": [{"output": "La fille dont mon ami parlait est partie.", "name": "GNMT", "scores": ["Yes", "Yes", "Yes"]}, {"output": "La jeune fille mon ami a parl\u00e9 a disparu.", "name": "PBMT1", "scores": ["No", "No", "No"]}, {"output": "La jeune fille a parl\u00e9 de mon ami est parti.", "name": "PBMT2", "scores": ["No", "No", "No"]}, {"output": "La petite fille de mon ami \u00e9tait r\u00e9volue.", "name": "NMT", "scores": ["No", "No", "No"]}], "id": "S26c"}

